Stability of frozen waves in the Modified Cahn--Hilliard model

We examine the existence and stability of frozen waves in diblock copolymers with local conservation of the order parameter, which are described by the modified Cahn--Hilliard model. It is shown that a range of stable waves exists and each can emerge from a `general' initial condition (not only the one with the lowest density of free energy). We discuss the implications of these results for the use of block copolymers in templating nanostructures.

==> anc/Makefile <==

FORTRAN_FLAGS= -fdefault-real-8 -pedantic-errors -Wall -Waliasing  -Wampersand  -Warray-bounds -Wcharacter-truncation -Wconversion -Wconversion-extra -Wextra -Werror -Wimplicit-interface  -Wimplicit-procedure -Wline-truncation -Wintrinsics-std  -Wsurprising  -Wunderflow  -Wunused-parameter -Wintrinsic-shadow -std=f2003 -O3

interfaces.mod interfaces.o: interfaces.f95
	rm -f interfaces.mod
	gfortran $(FORTRAN_FLAGS) -c $<


%.o: %.f95 interfaces.mod
	gfortran $(FORTRAN_FLAGS) -c $<

SUBROUTINES=driver.o get_delta.o timestep_matrix.o solver.o

single_solution: single_solution.o $(SUBROUTINES)
	gfortran $(FORTRAN_FLAGS) $^ -o $@

straight.dat: single_solution
	./single_solution

straight.eps: straight.gpt straight.dat
	gnuplot straight.gpt

PHONY: all clean

all: straight.eps

clean:
	rm -f {bulk,bc1,bc2,bc3,bc4}.{max,max_out,f95_inc}
	rm -f *~  \#*
	rm -f *.o *.mod
	rm -f *.dat *.eps
	rm -f one_dimension single_solution



==> anc/driver.f95 <==
SUBROUTINE driver(r,phi,n,dt,alpha,tol)
  USE interfaces
  IMPLICIT NONE
  REAL, INTENT(IN) :: tol, dt, alpha
  INTEGER, INTENT(IN) ::  n
  REAL, INTENT(IN) :: r(n)
  REAL, INTENT(INOUT) :: phi(n)
  REAL :: old_phi(n)
  REAL :: vec(n), mat(n,5)!!, matl(n,2) 
  REAL :: delta!!, d


  OPEN(unit=2,file='delta_data.dat')
  delta=5e3
  DO WHILE(delta>tol)
     old_phi=phi
     CALL timestep_matrix(mat,vec,phi,r,dt,alpha,n)
     CALL solver(mat,vec,n)
     !!CALL bandec(mat,n,2,2,n,5,matl,2,indx,d)
     !!CALL banbks(mat,n,2,2,n,5,matl,2,indx,vec)
     phi=vec*sign(1e0,vec(1))
     delta=get_delta(old_phi,phi,n)
     !!print *,delta
     WRITE(2,*) delta
     FLUSH(2)
  END DO
  CLOSE(unit=2)
END SUBROUTINE driver




==> anc/get_delta.f95 <==
FUNCTION get_delta(old_phi,phi,n)
  IMPLICIT NONE
  REAL :: get_delta
  INTEGER, INTENT(IN) :: n
  REAL, INTENT(IN) :: old_phi(n), phi(n)
  REAL :: delta
  INTEGER i1
  delta=0d0
  DO i1=1,n
     IF(abs(old_phi(i1)-phi(i1))>delta) delta=abs(old_phi(i1)-phi(i1))
  END DO
  get_delta=delta
END FUNCTION get_delta


==> anc/interfaces.f95 <==
MODULE interfaces
  INTERFACE
     SUBROUTINE solver(mat,vec,n)
       IMPLICIT NONE
       INTEGER, INTENT(IN) :: n
       REAL, INTENT(INOUT) :: mat(n,5), vec(n)
     END SUBROUTINE solver
     SUBROUTINE driver(r,phi,n,dt,alpha,tol)
       IMPLICIT NONE
       REAL, INTENT(IN) :: tol, dt, alpha
       INTEGER, INTENT(IN) :: n
       REAL, INTENT(IN) :: r(n)
       REAL, INTENT(INOUT) :: phi(n)
     END SUBROUTINE driver
     FUNCTION get_delta(old_phi,phi,n)
       IMPLICIT NONE
       REAL :: get_delta
       INTEGER, INTENT(IN) :: n
       REAL, INTENT(IN) :: old_phi(n), phi(n)
     END FUNCTION get_delta
     SUBROUTINE timestep_matrix(mat,vec,phi,r,dt,alpha,n)
       IMPLICIT NONE
       INTEGER, INTENT(IN) :: n
       REAL, INTENT(OUT) :: mat(n,5), vec(n)
       REAL, INTENT(IN) :: phi(n),r(n)
       REAL, INTENT(IN) :: dt, alpha
     END SUBROUTINE timestep_matrix
     SUBROUTINE bisection(n,dt,alpha,tol,nhalflambda,L)
       IMPLICIT NONE
       INTEGER, INTENT(IN) :: n, nhalflambda
       REAL, INTENT(IN) :: dt, alpha, tol
       REAL, INTENT(OUT) :: L
     END SUBROUTINE bisection
     FUNCTION pearson(x,n,nwavelength)
       IMPLICIT NONE
       REAL :: pearson
       INTEGER, INTENT(IN) :: n
       REAL, INTENT(IN) :: x(n), nwavelength
     END FUNCTION pearson
  END INTERFACE
END MODULE interfaces


==> anc/single_solution.f95 <==
PROGRAM  one_dimension
  USE interfaces
  IMPLICIT NONE
  !! Shared parameters
  REAL :: L
  REAL :: alpha  
  !! Case 1 standard
  !! Case 2 half timestep
  !! Case 3 half space step
  INTEGER, PARAMETER :: n1=400, n2=400, n3=799
  REAL, PARAMETER :: tol=1e-6, dt1=0.1e0, dt2=0.05, dt3=0.1,pi=2e0*asin(1e0) 
  REAL :: r1(n1), r2(n2), r3(n3)
  REAL :: phi1(n1,11), phi2(n2,11), phi3(n3,11)
  INTEGER, PARAMETER:: m1=4, m2=5 !! Numbers of wavelengths
  INTEGER i1,i2
  L=4*14.134 !! = 5*11.307
  alpha=0.1
  !! Initialise
  DO i1=1,n1
     r1(i1)=(i1-1)*L/(n1-1)
     phi1(i1,1)=0.6*cos(m1*2*pi*r1(i1)/L)
     phi1(i1,11)=0.6*cos(m2*2*pi*r1(i1)/L)
  END DO
  DO i1=1,n2
     r2(i1)=(i1-1)*L/(n2-1)
     phi2(i1,1)=0.6*cos(m1*2*pi*r2(i1)/L)
     phi2(i1,11)=0.6*cos(m2*2*pi*r2(i1)/L)
  END DO
  DO i1=1,n3
     r3(i1)=(i1-1)*L/(n3-1)
     phi3(i1,1)=0.6*cos(m1*2*pi*r3(i1)/L)
     phi3(i1,11)=0.6*cos(m2*2*pi*r3(i1)/L)
  END DO
  CALL driver(r1,phi1(:, 1),n1,dt1,alpha,tol)
  CALL driver(r1,phi1(:,11),n1,dt1,alpha,tol)
  CALL driver(r2,phi2(:, 1),n2,dt2,alpha,tol)
  CALL driver(r2,phi2(:,11),n2,dt2,alpha,tol)
  CALL driver(r3,phi3(:, 1),n3,dt3,alpha,tol)
  CALL driver(r3,phi3(:,11),n3,dt3,alpha,tol)
  DO i1=1,9
     phi1(:,i1+1)=(10-i1)*0.1*phi1(:,1)+i1*0.1*phi1(:,11)
     phi2(:,i1+1)=(10-i1)*0.1*phi2(:,1)+i1*0.1*phi2(:,11)
     phi3(:,i1+1)=(10-i1)*0.1*phi3(:,1)+i1*0.1*phi3(:,11)
     CALL driver(r1,phi1(:,i1+1),n1,dt1,alpha,tol)
     CALL driver(r2,phi2(:,i1+1),n2,dt2,alpha,tol)
     CALL driver(r3,phi3(:,i1+1),n3,dt3,alpha,tol)
  END DO

  OPEN(unit=5,file='straight.dat') 
  DO i2=1,11 
     DO i1=1,n1
        WRITE(5,'(5E18.6)') r1(i1),phi1(i1,i2)+0.5*(i2-6),phi2(i1,i2)+0.5*(i2-6),phi3(2*i1-1,i2)+0.5*(i2-6)
     END DO
     WRITE(5,*) 
  END DO
  CLOSE(unit=5) 
END PROGRAM one_dimension


==> anc/solver.f95 <==
SUBROUTINE solver(mat,vec,n)
!! Solve diagonally dominant band diagonal system
IMPLICIT NONE
INTEGER, INTENT(IN) :: n
REAL, INTENT(INOUT) :: mat(n,5), vec(n)
REAL :: f 
INTEGER i1

!! First pass, eliminate below diagonal elements
DO i1=1,n-2
   f=mat(i1+1,2)/mat(i1,3)
   mat(i1+1,2:4)=mat(i1+1,2:4)-f*mat(i1,3:5)
   vec(i1+1)=vec(i1+1)-f*vec(i1)
   f=mat(i1+2,1)/mat(i1,3)
   mat(i1+2,1:3)=mat(i1+2,1:3)-f*mat(i1,3:5)
   vec(i1+2)=vec(i1+2)-f*vec(i1)
END DO
f=mat(n,2)/mat(n-1,3)
mat(n,2:4)=mat(n,2:4)-f*mat(n-1,3:5)
vec(n)=vec(n)-f*vec(n-1)
!! Back substitution, results in vec
vec(n)=vec(n)/mat(n,3)
vec(n-1)=(vec(n-1)-mat(n-1,4)*vec(n))/mat(n-1,3)
DO i1=(n-2),1,-1
   vec(i1)=(vec(i1)-mat(i1,4)*vec(i1+1)-mat(i1,5)*vec(i1+2))/mat(i1,3)
END DO
END SUBROUTINE solver


==> anc/straight.gpt <==
set term postscript eps enhanced
set output "straight.eps"
unset key
unset ytics
set border 3
set xtics border nomirror
set size 0.3
set ylabel "{/Symbol f}" offset 0,3 rotate by 0 
set xlabel "x" offset 10,1
set arrow to 65,2.5 from 65,-2.5 linestyle 1
set label "{/Symbol b}=0" at 65,-3.0 center
set label "{/Symbol b}=1" at 65, 3.0 center
plot [0:65][-4:4] "straight.dat" u 1:3 w l lt 1
show label
set term x11

==> anc/timestep_matrix.f95 <==
!! timestep_matrix.f95 is a generated file
!! edit timestep_matrix.f95_inc
SUBROUTINE timestep_matrix(mat,vec,phi,r,dt,alpha,n)
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: n
  REAL, INTENT(OUT) :: mat(n,5), vec(n)
  REAL, INTENT(IN) :: phi(n),r(n)
  REAL, INTENT(IN) :: dt, alpha
  REAL :: dr
  !! Dummy variables
  REAL :: phi10,phi20,phi30,phi40,phi50
  INTEGER i1
  dr=r(2)-r(1)
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! First boundary condition
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  phi30=phi(1); phi40=phi(2); phi50=phi(3);
  mat(1,1)=0e0; mat(1,2)=0e0
  !! INCLUDE bc1.f95_inc !!    
mat(1,3) = dt*phi30*phi50/dr**2-16*dt*phi30*phi40/dr**2&
   &+45.0*dt*phi30**2/(2.0*dr**2)&
   &+(-5.0)*dt/(2.0*dr**2)&
   &+6*dt/dr**4&
   &+alpha*dt&
   &+1;
mat(1,4) = -8*dt*phi30**2/dr**2&
   &+8.0*dt/(3.0*dr**2)-8*dt/dr**4;
mat(1,5) = dt*phi30**2/dr**2/2.0-dt/dr**2/6.0&
   &+2*dt/dr**4;
vec(1) = dt*phi30**2*phi50/dr**2-16*dt*phi30**2*phi40/dr**2&
   &+15*dt*phi30**3/dr**2&
   &+phi30;
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Second boundary condition
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  phi20=phi(1); phi30=phi(2); phi40=phi(3); phi50=phi(4);
  mat(2,1)=0d0
  !! INCLUDE bc2.f95_inc !!
mat(2,2) = (-14.0)*dt*phi30*phi50/(27.0*dr**2)&
   &+35.0*dt*phi30*phi40/(9.0*dr**2)&
   &+(-85.0)*dt*phi30**2/(18.0*dr**2)&
   &+(-49.0)*dt*phi20*phi30/(27.0*dr**2)&
   &+19.0*dt/(18.0*dr**2)&
   &+(-2.0)*dt/(3.0*dr**4);
mat(2,3) = (-2.0)*dt*phi50**2/(27.0*dr**2)&
   &+10.0*dt*phi40*phi50/(9.0*dr**2)&
   &+(-5.0)*dt*phi30*phi50/(9.0*dr**2)&
   &+(-14.0)*dt*phi20*phi50/(27.0*dr**2)&
   &+(-25.0)*dt*phi40**2/(6.0*dr**2)-dt*phi30*phi40/dr**2/3.0&
   &+35.0*dt*phi20*phi40/(9.0*dr**2)&
   &+35.0*dt*phi30**2/(2.0*dr**2)&
   &+(-85.0)*dt*phi20*phi30/(9.0*dr**2)&
   &+(-49.0)*dt*phi20**2/(54.0*dr**2)&
   &+(-13.0)*dt/(6.0*dr**2)&
   &+2*dt/dr**4&
   &+alpha*dt&
   &+1;
mat(2,4) = 10.0*dt*phi30*phi50/(9.0*dr**2)&
   &+(-25.0)*dt*phi30*phi40/(3.0*dr**2)-dt*phi30**2/dr**2/6.0&
   &+35.0*dt*phi20*phi30/(9.0*dr**2)&
   &+7.0*dt/(6.0*dr**2)-2*dt/dr**4;
mat(2,5) = (-4.0)*dt*phi30*phi50/(27.0*dr**2)&
   &+10.0*dt*phi30*phi40/(9.0*dr**2)&
   &+(-5.0)*dt*phi30**2/(18.0*dr**2)&
   &+(-14.0)*dt*phi20*phi30/(27.0*dr**2)-dt/dr**2/18.0&
   &+2.0*dt/(3.0*dr**4);
vec(2) = (-4.0)*dt*phi30*phi50**2/(27.0*dr**2)&
   &+20.0*dt*phi30*phi40*phi50/(9.0*dr**2)&
   &+(-5.0)*dt*phi30**2*phi50/(9.0*dr**2)&
   &+(-28.0)*dt*phi20*phi30*phi50/(27.0*dr**2)&
   &+(-25.0)*dt*phi30*phi40**2/(3.0*dr**2)-dt*phi30**2*phi40/dr**2/3.0&
   &+70.0*dt*phi20*phi30*phi40/(9.0*dr**2)&
   &+35.0*dt*phi30**3/(3.0*dr**2)&
   &+(-85.0)*dt*phi20*phi30**2/(9.0*dr**2)&
   &+(-49.0)*dt*phi20**2*phi30/(27.0*dr**2)&
   &+phi30;
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Bulk Equations
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  DO i1=3,(n-2)
    phi10=phi(i1-2); phi20=phi(i1-1); phi30=phi(i1); 
    phi40=phi(i1+1); phi50=phi(i1+2);
    !! INCLUDE bulk.f95_inc !!
mat(i1,1) = dt*phi30*phi50/dr**2/12.0&
   &+(-2.0)*dt*phi30*phi40/(3.0*dr**2)&
   &+dt*phi30**2/dr**2/4.0&
   &+2.0*dt*phi20*phi30/(3.0*dr**2)-dt*phi10*phi30/dr**2/12.0-dt/dr**2/12.0&
   &+dt/dr**4;
mat(i1,2) = (-2.0)*dt*phi30*phi50/(3.0*dr**2)&
   &+16.0*dt*phi30*phi40/(3.0*dr**2)-4*dt*phi30**2/dr**2&
   &+(-16.0)*dt*phi20*phi30/(3.0*dr**2)&
   &+2.0*dt*phi10*phi30/(3.0*dr**2)&
   &+4.0*dt/(3.0*dr**2)-4*dt/dr**4;
mat(i1,3) = -dt*phi50**2/dr**2/24.0&
   &+2.0*dt*phi40*phi50/(3.0*dr**2)&
   &+dt*phi30*phi50/dr**2/2.0&
   &+(-2.0)*dt*phi20*phi50/(3.0*dr**2)&
   &+dt*phi10*phi50/dr**2/12.0&
   &+(-8.0)*dt*phi40**2/(3.0*dr**2)-8*dt*phi30*phi40/dr**2&
   &+16.0*dt*phi20*phi40/(3.0*dr**2)&
   &+(-2.0)*dt*phi10*phi40/(3.0*dr**2)&
   &+45.0*dt*phi30**2/(2.0*dr**2)-8*dt*phi20*phi30/dr**2&
   &+dt*phi10*phi30/dr**2/2.0&
   &+(-8.0)*dt*phi20**2/(3.0*dr**2)&
   &+2.0*dt*phi10*phi20/(3.0*dr**2)-dt*phi10**2/dr**2/24.0&
   &+(-5.0)*dt/(2.0*dr**2)&
   &+6*dt/dr**4&
   &+alpha*dt&
   &+1;
mat(i1,4) = 2.0*dt*phi30*phi50/(3.0*dr**2)&
   &+(-16.0)*dt*phi30*phi40/(3.0*dr**2)-4*dt*phi30**2/dr**2&
   &+16.0*dt*phi20*phi30/(3.0*dr**2)&
   &+(-2.0)*dt*phi10*phi30/(3.0*dr**2)&
   &+4.0*dt/(3.0*dr**2)-4*dt/dr**4;
mat(i1,5) = -dt*phi30*phi50/dr**2/12.0&
   &+2.0*dt*phi30*phi40/(3.0*dr**2)&
   &+dt*phi30**2/dr**2/4.0&
   &+(-2.0)*dt*phi20*phi30/(3.0*dr**2)&
   &+dt*phi10*phi30/dr**2/12.0-dt/dr**2/12.0&
   &+dt/dr**4;
vec(i1) = -dt*phi30*phi50**2/dr**2/12.0&
   &+4.0*dt*phi30*phi40*phi50/(3.0*dr**2)&
   &+dt*phi30**2*phi50/dr**2/2.0&
   &+(-4.0)*dt*phi20*phi30*phi50/(3.0*dr**2)&
   &+dt*phi10*phi30*phi50/dr**2/6.0&
   &+(-16.0)*dt*phi30*phi40**2/(3.0*dr**2)-8*dt*phi30**2*phi40/dr**2&
   &+32.0*dt*phi20*phi30*phi40/(3.0*dr**2)&
   &+(-4.0)*dt*phi10*phi30*phi40/(3.0*dr**2)&
   &+15*dt*phi30**3/dr**2-8*dt*phi20*phi30**2/dr**2&
   &+dt*phi10*phi30**2/dr**2/2.0&
   &+(-16.0)*dt*phi20**2*phi30/(3.0*dr**2)&
   &+4.0*dt*phi10*phi20*phi30/(3.0*dr**2)-dt*phi10**2*phi30/dr**2/12.0&
   &+phi30;
  END DO
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Third Boundary Condition
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  phi10=phi(n-3); phi20=phi(n-2); phi30=phi(n-1); phi40=phi(n);
  mat(n-1,5)=0e0
  !! INCLUDE bc3.f95_inc !!
mat(n-1,1) = (-14.0)*dt*phi30*phi40/(27.0*dr**2)&
   &+(-5.0)*dt*phi30**2/(18.0*dr**2)&
   &+10.0*dt*phi20*phi30/(9.0*dr**2)&
   &+(-4.0)*dt*phi10*phi30/(27.0*dr**2)-dt/dr**2/18.0&
   &+2.0*dt/(3.0*dr**4);
mat(n-1,2) = 35.0*dt*phi30*phi40/(9.0*dr**2)-dt*phi30**2/dr**2/6.0&
   &+(-25.0)*dt*phi20*phi30/(3.0*dr**2)&
   &+10.0*dt*phi10*phi30/(9.0*dr**2)&
   &+7.0*dt/(6.0*dr**2)-2*dt/dr**4;
mat(n-1,3) = (-49.0)*dt*phi40**2/(54.0*dr**2)&
   &+(-85.0)*dt*phi30*phi40/(9.0*dr**2)&
   &+35.0*dt*phi20*phi40/(9.0*dr**2)&
   &+(-14.0)*dt*phi10*phi40/(27.0*dr**2)&
   &+35.0*dt*phi30**2/(2.0*dr**2)-dt*phi20*phi30/dr**2/3.0&
   &+(-5.0)*dt*phi10*phi30/(9.0*dr**2)&
   &+(-25.0)*dt*phi20**2/(6.0*dr**2)&
   &+10.0*dt*phi10*phi20/(9.0*dr**2)&
   &+(-2.0)*dt*phi10**2/(27.0*dr**2)&
   &+(-13.0)*dt/(6.0*dr**2)&
   &+2*dt/dr**4&
   &+alpha*dt&
   &+1;
mat(n-1,4) = (-49.0)*dt*phi30*phi40/(27.0*dr**2)&
   &+(-85.0)*dt*phi30**2/(18.0*dr**2)&
   &+35.0*dt*phi20*phi30/(9.0*dr**2)&
   &+(-14.0)*dt*phi10*phi30/(27.0*dr**2)&
   &+19.0*dt/(18.0*dr**2)&
   &+(-2.0)*dt/(3.0*dr**4);
vec(n-1) = (-49.0)*dt*phi30*phi40**2/(27.0*dr**2)&
   &+(-85.0)*dt*phi30**2*phi40/(9.0*dr**2)&
   &+70.0*dt*phi20*phi30*phi40/(9.0*dr**2)&
   &+(-28.0)*dt*phi10*phi30*phi40/(27.0*dr**2)&
   &+35.0*dt*phi30**3/(3.0*dr**2)-dt*phi20*phi30**2/dr**2/3.0&
   &+(-5.0)*dt*phi10*phi30**2/(9.0*dr**2)&
   &+(-25.0)*dt*phi20**2*phi30/(3.0*dr**2)&
   &+20.0*dt*phi10*phi20*phi30/(9.0*dr**2)&
   &+(-4.0)*dt*phi10**2*phi30/(27.0*dr**2)&
   &+phi30;
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Fourth Boundary Condition
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  phi10=phi(n-2); phi20=phi(n-1); phi30=phi(n);
  mat(n,4)=0e0; mat(n,5)=0e0;
  !! INCLUDE bc4.f95_inc !!
mat(n,1) = dt*phi30**2/dr**2/2.0-dt/dr**2/6.0&
   &+2*dt/dr**4;
mat(n,2) = -8*dt*phi30**2/dr**2&
   &+8.0*dt/(3.0*dr**2)-8*dt/dr**4;
mat(n,3) = 45.0*dt*phi30**2/(2.0*dr**2)-16*dt*phi20*phi30/dr**2&
   &+dt*phi10*phi30/dr**2&
   &+(-5.0)*dt/(2.0*dr**2)&
   &+6*dt/dr**4&
   &+alpha*dt&
   &+1;
vec(n) = 15*dt*phi30**3/dr**2-16*dt*phi20*phi30**2/dr**2&
   &+dt*phi10*phi30**2/dr**2&
   &+phi30;
END SUBROUTINE
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

